Renormalized perturbation theory at large expansion orders

We present a general formalism that allows for the computation of large-order renormalized expansions in the spacetime representation, effectively doubling the numerically attainable perturbation order of renormalized Feynman diagrams. We show that this formulation compares advantageously to the currently standard techniques due to its high efficiency, simplicity, and broad range of applicability. Our formalism permits to easily complement perturbation theory with non-perturbative information, which we illustrate by implementing expansions renormalized by the addition of a gap or the inclusion of Dynamical Mean-Field Theory. As a result, we present numerically-exact results for the square-lattice Fermi-Hubbard model in the low temperature non-Fermi-liquid regime and show the momentum-dependent suppression of fermionic excitations in the antinodal region.

==> build_submission_tarball.sh <==
#!/usr/bin/env bash

read -p "insert build directory [..]: " dir_path
dir_path=${dir_path:-".."}

pwd_now="$PWD"
cd "$dir_path"
dir_name="build_${pwd_now##*/}_`date \"+%F-%T\"`"
mkdir "$dir_name"
cd "$dir_name"

while IFS= read -r line; do
    for file in "$pwd_now/${line}"*
    do
	if [ "${file: -1}" != "~" ] ; then
	    cp "$file" .
	fi
    done
done < "${pwd_now}/list_of_files_to_include.txt"

mv main.tex ms.tex

echo "main.tex is ms.tex in the build directory (this is what arXiv wants)"

